Massive twistor worldline in electromagnetic fields

We study the (ambi-)twistor model for spinning particles interacting via electromagnetic field, as a toy model for studying classical dynamics of gravitating bodies including effects of both spins to all orders. We compute the momentum kick and spin kick up to one-loop order and show precisely how they are encoded in the classical eikonal. The all-orders-in-spin effects are encoded as a dynamical implementation of the Newman-Janis shift, and we find that the expansion in both spins can be resummed to simple expressions in special kinematic configurations, at least up to one-loop order. We confirm that the classical eikonal can be understood as the generator of canonical transformations that map the in-states of a scattering process to the out-states. We also remark that cut contributions for converting worldline propagators from time-symmetric to retarded amount to the iterated action of the leading eikonal at one-loop order.

==> anc/eikonaldata.dat.m <==
(* Evaluated eikonal *)
(* Attach a factor of (q1^2*q2^2)/(32*Sqrt[-1 + gamma^2]*m1*Pi^3) *)
(* and symmetrise over 1 <-> 2 for full results *)
(* infinite sum runs from (l, m) = (0, 0) to (infty, infty) *)
(* dot[a,b] : dot vector product *)
(* e[a,b,c,d] : antisymmetric tensor contraction *)
(* gamma = - dot[v1,v2] *)
(* (y1, y2) = (- a1, - a2) : opposite sign spin length vector *)
(* ypb = y1 + y2 + (gamma dot[v2,y1] - dot[v1,y2]) v1 / (gamma^2 - 1) + (gamma dot[v1,y2] - dot[v2,y1]) v2 / (gamma^2 - 1) *)
(* ypb : IPS projected spin sum *)
(* ymb = y1 - y2 + (gamma dot[v2,y1] + dot[v1,y2]) v1 / (gamma^2 - 1) + (gamma dot[v1,y2] + dot[v2,y1]) v2 / (gamma^2 - 1) *)
(* ymb : IPS projected spin difference *)
(* file content : { non-eps , eps }  *)

{((-1)^(1 + l)*gamma^2*Pi^(3/2)*dot[b, b]^(-5/2 - l - m)*
    (-dot[y, y] - dot[y1, v2]^2)^(-1 + m)*dot[ypb, ypb]^(-1/2 + l)*
    e[b, v1, y1, y2]*Gamma[1/2 + l]*Gamma[1/2 + m]*
    ((1 + 2*l + 2*m)*dot[b, b]*Sqrt[dot[ypb, ypb]]*GegenbauerC[2*l, 1/2 + m, 
       dot[b, ypb]/Sqrt[dot[b, b]*dot[ypb, ypb]]] + 
     (1 + 2*m)*Sqrt[dot[b, b]]*dot[b, ypb]*GegenbauerC[-1 + 2*l, 3/2 + m, 
       dot[b, ypb]/Sqrt[dot[b, b]*dot[ypb, ypb]]])*
    ((dot[y, y] - gamma^2*dot[y, y] + dot[y1, v2]^2 - 
       2*gamma*dot[y1, v2]*dot[y2, v1] + dot[y2, v1]^2)*
      Hypergeometric2F1[1, 1 - m, -1/2, (-(gamma*dot[y1, v2]) + dot[y2, v1])^
         2/((-1 + gamma^2)*(dot[y, y] + dot[y1, v2]^2))] + 
     ((-1 + gamma^2)*dot[y, y] + (-1 + gamma^2*(-3 + 2*m))*dot[y1, v2]^2 - 
       4*gamma*(-2 + m)*dot[y1, v2]*dot[y2, v1] + 2*(-2 + m)*dot[y2, v1]^2)*
      Hypergeometric2F1[1, 1 - m, 1/2, (-(gamma*dot[y1, v2]) + dot[y2, v1])^2/
        ((-1 + gamma^2)*(dot[y, y] + dot[y1, v2]^2))]))/
   ((-1 + gamma^2)*(gamma*dot[y1, v2] - dot[y2, v1])*Gamma[3/2 - m]*Gamma[m]*
    Gamma[1 + l + m]) + ((-1)^l*4^(1 + m)*gamma*Pi^(3/2)*
    dot[b, b]^(-1 - l - m)*(-dot[y, y] - dot[y1, v2]^2)^m*
    dot[ypb, ypb]^(-1/2 + l)*e[v1, v2, y1, y2]*Gamma[1/2 + m]*
    Gamma[3/2 + l + m]*Hypergeometric2F1Regularized[1 - 2*l, 2*(1 + l + m), 
     2 + m, (1 - dot[b, ypb]/Sqrt[dot[b, b]*dot[ypb, ypb]])/2])/
   ((-1 + gamma^2)*Gamma[l]*Gamma[-1/2 - m]*Gamma[2 + 2*m]) + 
  (2*(-1)^l*Pi^2*dot[b, b]^(-2 - l - m)*(-dot[y, y] - dot[y1, v2]^2)^m*
    dot[ypb, ypb]^(-1/2 + l)*e[b, v1, v2, y2]*Gamma[3/2 + l + m]*
    ((-1 + gamma^2)*dot[y1, v2] + (dot[y1, v2] + gamma^2*dot[y1, v2] - 
       2*gamma*dot[y2, v1])*Hypergeometric2F1[1, -m, 1/2, 
       (-(gamma*dot[y1, v2]) + dot[y2, v1])^2/((-1 + gamma^2)*
         (dot[y, y] + dot[y1, v2]^2))])*
    (l*dot[b, ypb]*Hypergeometric2F1Regularized[1 - 2*l, 2*(1 + l + m), 
       2 + m, (1 - dot[b, ypb]/Sqrt[dot[b, b]*dot[ypb, ypb]])/2] + 
     Sqrt[dot[b, b]*dot[ypb, ypb]]*Hypergeometric2F1Regularized[-2*l, 
       1 + 2*l + 2*m, 1 + m, (1 - dot[b, ypb]/Sqrt[dot[b, b]*dot[ypb, ypb]])/
        2]))/((-1 + gamma^2)*(gamma*dot[y1, v2] - dot[y2, v1])*Gamma[1 + l]*
    Gamma[1/2 - m]*Gamma[1 + m]) + 
  (2*Pi^2*dot[b, b]^(-2 - l - m)*(-dot[y, y] - dot[y1, v2]^2)^m*
    (-dot[ypb, ypb])^l*e[b, v1, v2, y1]*Gamma[3/2 + l + m]*
    ((-1 + gamma^2)*(dot[y1, v2] - gamma*dot[y2, v1]) + 
     (dot[y1, v2] + gamma*(-2 + gamma^2)*dot[y2, v1])*
      Hypergeometric2F1[1, -m, 1/2, (-(gamma*dot[y1, v2]) + dot[y2, v1])^2/
        ((-1 + gamma^2)*(dot[y, y] + dot[y1, v2]^2))])*
    (l*dot[b, ypb]*Hypergeometric2F1Regularized[1 - 2*l, 2*(1 + l + m), 
       2 + m, 1/2 - dot[b, ypb]/(2*Sqrt[dot[b, b]*dot[ypb, ypb]])] + 
     Sqrt[dot[b, b]*dot[ypb, ypb]]*Hypergeometric2F1Regularized[-2*l, 
       1 + 2*l + 2*m, 1 + m, 1/2 - dot[b, ypb]/
         (2*Sqrt[dot[b, b]*dot[ypb, ypb]])]))/
   ((-1 + gamma^2)*(gamma*dot[y1, v2] - dot[y2, v1])*Sqrt[dot[ypb, ypb]]*
    Gamma[1 + l]*Gamma[1/2 - m]*Gamma[1 + m]), 
 (Pi^(3/2)*dot[b, b]^(-5/2 - l - m)*(-dot[y, y] - dot[y1, v2]^2)^m*
    (-((1 + 2*l)*dot[b, ymb]*dot[b, ypb]) + 2*(1 + 2*m)*dot[b, b]*
      (dot[y1, v2]^2 + dot[y1, y1] + dot[y1, y2]) + 
     (1 + 2*l)*dot[b, b]*dot[ypb, ymb])*(-dot[ypb, ypb])^l*Gamma[1/2 + l]*
    Gamma[1/2 + m]*GegenbauerC[2*l, 3/2 + m, 
     dot[b, ypb]/Sqrt[dot[b, b]*dot[ypb, ypb]]])/
   (2*Gamma[-1/2 - m]*Gamma[1 + m]*Gamma[2 + l + m]) + 
  ((-1)^l*Pi^(3/2)*dot[b, b]^(-2 - l - m)*dot[b, ymb]*
    (-dot[y, y] - dot[y1, v2]^2)^m*dot[ypb, ypb]^(1/2 + l)*Gamma[3/2 + l]*
    Gamma[1/2 + m]*GegenbauerC[1 + 2*l, 1/2 + m, 
     dot[b, ypb]/Sqrt[dot[b, b]*dot[ypb, ypb]]])/(Gamma[1/2 - m]*Gamma[1 + m]*
    Gamma[1 + l + m]) + (Pi^(3/2)*dot[b, b]^(-1/2 - l - m)*
    (-dot[y, y] - dot[y1, v2]^2)^m*(-dot[ypb, ypb])^l*Gamma[1/2 + l]*
    Gamma[1/2 + m]*GegenbauerC[2*l, 1/2 + m, 
     dot[b, ypb]/Sqrt[dot[b, b]*dot[ypb, ypb]]]*
    ((-1 + gamma^2)*(gamma*dot[y1, v2] - dot[y2, v1]) + 
     2*(l + m)*(2*gamma*(-1 + gamma^2)*dot[y1, v2] + 
       (dot[y2, v1] + gamma*(dot[y1, v2] - 2*gamma*dot[y2, v1]))*
        Hypergeometric2F1[1, -m, 1/2, (-(gamma*dot[y1, v2]) + dot[y2, v1])^2/
          ((-1 + gamma^2)*(dot[y, y] + dot[y1, v2]^2))])))/
   ((-1 + gamma^2)*(gamma*dot[y1, v2] - dot[y2, v1])*Gamma[1/2 - m]*
    Gamma[1 + m]*Gamma[1 + l + m]) + 
  (Pi^2*dot[b, b]^(-3/2 - l - m)*(-dot[y, y] - dot[y1, v2]^2)^m*
    (-dot[ypb, ypb])^l*dot[ypb, ypb]*Gamma[3/2 + l + m]*
    Hypergeometric2F1Regularized[-2*(1 + l), 3 + 2*l + 2*m, 1 + m, 
     1/2 - dot[b, ypb]/(2*Sqrt[dot[b, b]*dot[ypb, ypb]])])/
   (Gamma[1 + l]*Gamma[1/2 - m]*Gamma[1 + m])}


==> anc/loopdata.dat.m <==
(* Evaluated loop integral *)
(* Attach a factor of (2 Pi)^(-3) for full results *)
(* infinite sum runs from (l, m) = (0, 0) to (infty, infty) *)
(* dot[a,b] : dot vector product *)
(* e[a,b,c,d] : antisymmetric tensor contraction *)
(* gamma = - dot[v1,v2] *)
(* (y1, y2) = (- a1, - a2) : opposite sign spin length vector *)
(* yp = y1 + y2 + dot[v2,y1] v2 : projected spin sum *)
(* k : Fourier momentum from 2 to 1 *)
(* file content : { non-log , log(k^2) }  *)
(* only non-log terms are relevant for the eikonal *)

{((-1)^(1 + l + m)*2^(2 + l)*kdoty2*Pi^(5/2)*dot[k, k]^(-1/2 + m)*dot[k, y1]*
    dot[k, yp]^l*(dot[y, y] + dot[y1, v2]^2)^m*Gamma[3/2 + l + m])/
   (l!*m!*Gamma[3 + l + 2*m]) + ((-1)^(1 + l + m)*2^(2 + l)*Pi^(5/2)*
    dot[k, k]^(-1/2 + m)*dot[k, y1]^2*dot[k, yp]^l*
    (dot[y, y] + dot[y1, v2]^2)^m*Gamma[3/2 + l + m])/
   (l!*m!*Gamma[3 + l + 2*m]) - (I*(-1)^(l + m)*2^(2 + l)*gamma^2*Pi^(5/2)*
    dot[k, k]^(-1/2 + m)*dot[k, yp]^l*(dot[y, y] + dot[y1, v2]^2)^(-1 + m)*
    (gamma*dot[y1, v2] - dot[y2, v1])*e[k, v1, y1, y2]*Gamma[1/2 + l + m]*
    Hypergeometric2F1[1, 1 - m, 3/2, (-(gamma*dot[y1, v2]) + dot[y2, v1])^2/
      ((-1 + gamma^2)*(dot[y, y] + dot[y1, v2]^2))])/
   ((-1 + gamma^2)*Gamma[1 + l]*Gamma[m]*Gamma[1 + l + 2*m]) + 
  (I*(-1)^(l + m)*2^(2 + l)*Pi^(5/2)*dot[k, k]^(-1/2 + m)*dot[k, yp]^l*
    (dot[y, y] + dot[y1, v2]^2)^m*e[k, v1, v2, y1]*Gamma[1/2 + l + m]*
    (((gamma*dot[y1, v2] - dot[y2, v1])*(dot[y1, v2] - 
        2*gamma^2*dot[y1, v2] + gamma^3*dot[y2, v1])*Hypergeometric2F1[1, 
        1 - m, 3/2, (-(gamma*dot[y1, v2]) + dot[y2, v1])^2/
         ((-1 + gamma^2)*(dot[y, y] + dot[y1, v2]^2))])/
      ((dot[y, y] + dot[y1, v2]^2)*Gamma[m]) + 
     (gamma*(-1 + gamma^2)*(1 - 2*Hypergeometric2F1[1, -m, 1/2, 
          (-(gamma*dot[y1, v2]) + dot[y2, v1])^2/((-1 + gamma^2)*
            (dot[y, y] + dot[y1, v2]^2))]))/(2*Gamma[1 + m])))/
   ((-1 + gamma^2)^2*Gamma[1 + l]*Gamma[1 + l + 2*m]) - 
  (I*(-1)^(l + m)*2^(2 + l)*Pi^(5/2)*dot[k, k]^(-1/2 + m)*dot[k, yp]^l*
    (dot[y, y] + dot[y1, v2]^2)^(-1 + m)*e[k, v1, v2, y2]*Gamma[1/2 + l + m]*
    (m*dot[y1, v2]*(gamma*dot[y1, v2] - dot[y2, v1])*
      Hypergeometric2F1[1, 1 - m, 3/2, (-(gamma*dot[y1, v2]) + dot[y2, v1])^2/
        ((-1 + gamma^2)*(dot[y, y] + dot[y1, v2]^2))] + 
     gamma*(dot[y, y] + dot[y1, v2]^2)*Hypergeometric2F1[1, -m, 1/2, 
       (-(gamma*dot[y1, v2]) + dot[y2, v1])^2/((-1 + gamma^2)*
         (dot[y, y] + dot[y1, v2]^2))]))/((-1 + gamma^2)*Gamma[1 + l]*
    Gamma[1 + m]*Gamma[1 + l + 2*m]) + 
  ((-1)^(l + m)*2^l*Pi^(5/2)*dot[k, k]^(-1/2 + m)*dot[k, yp]^l*
    (dot[y, y] + dot[y1, v2]^2)^m*Gamma[-1/2 + l + m]*
    (((-1 + 2*l + 2*m)*(1 + ((1 + 2*l + 2*m)*dot[k, k]*(dot[y1, v2]^2 + 
           dot[y1, y1] + dot[y1, y2]))/((1 + l + 2*m)*(2 + l + 2*m))))/
      Gamma[1 + l + 2*m] + (4*gamma*m*dot[y1, v2]*(gamma*dot[y1, v2] - 
         dot[y2, v1])*Hypergeometric2F1[1, 1 - m, 3/2, 
         (-(gamma*dot[y1, v2]) + dot[y2, v1])^2/((-1 + gamma^2)*
           (dot[y, y] + dot[y1, v2]^2))] + (-1 + 2*gamma^2)*
        (dot[y, y] + dot[y1, v2]^2)*Hypergeometric2F1[1, -m, 1/2, 
         (-(gamma*dot[y1, v2]) + dot[y2, v1])^2/((-1 + gamma^2)*
           (dot[y, y] + dot[y1, v2]^2))])/((-1 + gamma^2)*
       (dot[y, y] + dot[y1, v2]^2)*Gamma[-1 + l + 2*m])))/
   (Gamma[1 + l]*Gamma[1 + m]), 
 ((-I)*(-2)^l*(-1 + gamma^2)^(-3/2 - m)*Pi^2*dot[k, k]^m*dot[k, yp]^l*
    (dot[y, y] - gamma^2*dot[y, y] + dot[y1, v2]^2 - 
      2*gamma*dot[y1, v2]*dot[y2, v1] + dot[y2, v1]^2)^m*
    ((2*gamma*(-1 + gamma^2)^2*dot[y1, v2]*Gamma[-1 + l + m])/
      (dot[k, k]*(dot[y, y] - gamma^2*dot[y, y] + dot[y1, v2]^2 - 
        2*gamma*dot[y1, v2]*dot[y2, v1] + dot[y2, v1]^2)*Gamma[m]*
       Gamma[-2 + l + 2*m]) - ((-1 + 2*gamma^2)*(gamma*dot[y1, v2] - 
        dot[y2, v1])*Gamma[l + m])/(Gamma[1 + m]*Gamma[l + 2*m]))*
    Log[dot[k, k]])/Gamma[1 + l] + 
  ((-2)^(1 + l)*gamma^2*(-1 + gamma^2)^(1/2 - m)*Pi^2*dot[k, k]^(-1 + m)*
    dot[k, yp]^l*(dot[y, y] - gamma^2*dot[y, y] + dot[y1, v2]^2 - 
      2*gamma*dot[y1, v2]*dot[y2, v1] + dot[y2, v1]^2)^(-1 + m)*
    e[k, v1, y1, y2]*Gamma[l + m]*Log[dot[k, k]])/
   (Gamma[1 + l]*Gamma[m]*Gamma[l + 2*m]) + 
  ((-1)^l*2^(1 + l)*(-1 + gamma^2)^(-3/2 - m)*Pi^2*dot[k, k]^m*dot[k, yp]^l*
    (dot[y, y] - gamma^2*dot[y, y] + dot[y1, v2]^2 - 
      2*gamma*dot[y1, v2]*dot[y2, v1] + dot[y2, v1]^2)^m*e[k, v1, v2, y2]*
    (-(((-1 + gamma^2)^2*dot[y1, v2]*Gamma[l + m])/
       (dot[k, k]*(dot[y, y] - gamma^2*dot[y, y] + dot[y1, v2]^2 - 
         2*gamma*dot[y1, v2]*dot[y2, v1] + dot[y2, v1]^2)*Gamma[m]*
        Gamma[l + 2*m])) + (2*gamma*(gamma*dot[y1, v2] - dot[y2, v1])*
       Gamma[1 + l + m])/(Gamma[1 + m]*Gamma[2 + l + 2*m]))*Log[dot[k, k]])/
   Gamma[1 + l] + ((-1)^l*2^(1 + l)*(-1 + gamma^2)^(-3/2 - m)*Pi^2*
    dot[k, k]^m*dot[k, yp]^l*(dot[y, y] - gamma^2*dot[y, y] + dot[y1, v2]^2 - 
      2*gamma*dot[y1, v2]*dot[y2, v1] + dot[y2, v1]^2)^m*e[k, v1, v2, y1]*
    (((-1 + gamma^2)*(dot[y1, v2] - 2*gamma^2*dot[y1, v2] + 
        gamma^3*dot[y2, v1])*Gamma[l + m])/(dot[k, k]*
       (dot[y, y] - gamma^2*dot[y, y] + dot[y1, v2]^2 - 
        2*gamma*dot[y1, v2]*dot[y2, v1] + dot[y2, v1]^2)*Gamma[m]*
       Gamma[l + 2*m]) + (2*gamma*(gamma*dot[y1, v2] - dot[y2, v1])*
       Gamma[1 + l + m])/(Gamma[1 + m]*Gamma[2 + l + 2*m]))*Log[dot[k, k]])/
   Gamma[1 + l]}

